Modelling the transition to a low-carbon energy supply

A transition to a low-carbon electricity supply is crucial to limit the impacts of climate change. Reducing carbon emissions could help prevent the world from reaching a tipping point, where runaway emissions are likely. Runaway emissions could lead to extremes in weather conditions around the world -- especially in problematic regions unable to cope with these conditions. However, the movement to a low-carbon energy supply can not happen instantaneously due to the existing fossil-fuel infrastructure and the requirement to maintain a reliable energy supply. Therefore, a low-carbon transition is required, however, the decisions various stakeholders should make over the coming decades to reduce these carbon emissions are not obvious. This is due to many long-term uncertainties, such as electricity, fuel and generation costs, human behaviour and the size of electricity demand. A well choreographed low-carbon transition is, therefore, required between all of the heterogenous actors in the system, as opposed to changing the behaviour of a single, centralised actor. The objective of this thesis is to create a novel, open-source agent-based model to better understand the manner in which the whole electricity market reacts to different factors using state-of-the-art machine learning and artificial intelligence methods. In contrast to other works, this thesis looks at both the long-term and short-term impact that different behaviours have on the electricity market by using these state-of-the-art methods.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi


==> latex-flatten.py <==
#!/usr/bin/env python

# A simple script for flattening LaTeX files by inlining included files.
#
#   - Supports `\include` and `\input` commands.
#   - Automatically adds extension `.tex` if the file does not have an extension.
#   - Handles multiple include commands per line, comments.
#   - Does not flatten recursively.

import re
import sys

if len(sys.argv)==3:
    main_name = sys.argv[1]
    output_name = sys.argv[2]
else:
    sys.exit('USAGE: %s main.tex output.tex' %sys.argv[0])

main = open(main_name,'r')
output = open(output_name,'w')

for line in main.readlines():
    s = re.split('%', line, 2)
    tex = s[0]
    if len(s) > 1:
        comment = '%' + s[1]
    else:
        comment = ''

    chunks = re.split(r'\\(?:input|include)\{[^}]+\}', tex)

    if len(chunks) > 1:
        for (c, t) in zip(chunks, re.finditer(r'\\(input|include)\{([^}]+)\}', tex)):
            cmd_name = t.group(1)
            include_name = t.group(2)
            if '.' not in include_name: include_name = include_name + '.tex'
            if c.strip(): output.write(c + '\n')
            output.write('% BEGIN \\' + cmd_name + '{' + include_name + '}\n')
            include = open(include_name, 'r')
            output.write(include.read())
            include.close()
            output.write('% END \\' + cmd_name + '{' + include_name + '}\n')
        tail = chunks[-1] + comment
        if tail.strip(): output.write(tail)
    else:
        output.write(line)

output.close()
main.close()

